Soft then Hard: Rethinking the Quantization in Neural Image Compression

Quantization is one of the core components in lossy image compression. For neural image compression, end-to-end optimization requires differentiable approximations of quantization, which can generally be grouped into three categories: additive uniform noise, straight-through estimator and soft-to-hard annealing. Training with additive uniform noise approximates the quantization error variationally but suffers from the train-test mismatch. The other two methods do not encounter this mismatch but, as shown in this paper, hurt the rate-distortion performance since the latent representation ability is weakened. We thus propose a novel soft-then-hard quantization strategy for neural image compression that first learns an expressive latent space softly, then closes the train-test mismatch with hard quantization. In addition, beyond the fixed integer quantization, we apply scaled additive uniform noise to adaptively control the quantization granularity by deriving a new variational upper bound on actual rate. Experiments demonstrate that our proposed methods are easy to adopt, stable to train, and highly effective especially on complex compression models.

==> figures/rescale_detail.py <==
import cv2
import os

dir = './fig4_2'
linewidth = 2
t_point_h2 = 160 - linewidth
t_point_w2 = 170 - linewidth
b_point_h2 = 280
b_point_w2 = 270
imgs = os.listdir(dir)
for im_name in imgs:
    im = cv2.imread(dir + '/' + im_name)
    cv2.rectangle(im,(t_point_w2, t_point_h2), (b_point_w2, b_point_h2),(0,0,255),linewidth)
    #cv2.imwrite('./fig4_2/' + im_name[:-4] + '_plus.png', im)

    img_box = im[t_point_h2 :b_point_h2 + 1, t_point_w2:b_point_w2 + 1, :]
    img_box = cv2.resize(img_box, ((b_point_w2 - (t_point_w2 - linewidth)) * 2, (b_point_h2 - (t_point_h2 - linewidth)) * 2), interpolation=cv2.INTER_CUBIC)
    im2 = im
    im2[-(b_point_h2 - (t_point_h2 - linewidth)) * 2 :, -(b_point_w2 - (t_point_w2 - linewidth)) * 2:] = img_box
    cv2.imwrite('./fig4/' + im_name[:-4] + '_plus.png', im2)
